Recent Trends on Nonlinear Filtering for Inverse Problems

Among the class of nonlinear particle filtering methods, the Ensemble Kalman Filter (EnKF) has gained recent attention for its use in solving inverse problems. We review the original method and discuss recent developments in particular in view of the limit for infinitely particles and extensions towards stability analysis and multi--objective optimization. We illustrate the performance of the method by using test inverse problems from the literature.

==> figures/data/plots_Section4.m <==
close all

load original.mat

figure(1)
semilogy(t,M)
hold on

figure(2)
semilogy(t,R)
hold on

figure(3)
semilogy(t,E)
hold on

figure(4)
plot(x,G*m1)
hold on

figure(5)
plot(x,m1)
hold on

load sinum.mat

figure(1)
semilogy(t,M)
semilogy([min(t),max(t)],[norm(noise,2)^2,norm(noise,2)^2],'k:')

figure(2)
semilogy(t,R)

figure(3)
semilogy(t,E)

figure(4)
plot(x,G*m1)
plot(x,sol(x),'k-','Linewidth',2)

figure(5)
plot(x,m1)
plot(x,u(x),'k-','Linewidth',2)
